Planted Hitting Set Recovery in Hypergraphs

In various application areas, networked data is collected by measuring interactions involving some specific set of core nodes. This results in a network dataset containing the core nodes along with a potentially much larger set of fringe nodes that all have at least one interaction with a core node. In many settings, this type of data arises for structures that are richer than graphs, because they involve the interactions of larger sets; for example, the core nodes might be a set of individuals under surveillance, where we observe the attendees of meetings involving at least one of the core individuals. We model such scenarios using hypergraphs, and we study the problem of core recovery: if we observe the hypergraph but not the labels of core and fringe nodes, can we recover the "planted" set of core nodes in the hypergraph? We provide a theoretical framework for analyzing the recovery of such a set of core nodes and use our theory to develop a practical and scalable algorithm for core recovery. The crux of our analysis and algorithm is that the core nodes are a hitting set of the hypergraph, meaning that every hyperedge has at least one node in the set of core nodes. We demonstrate the efficacy of our algorithm on a number of real-world datasets, outperforming competitive baselines derived from network centrality and core-periphery measures.

==> FIG/UMHS.jl <==
using Random
function UMHS(a::Array{Int64,1},b::Array{Int64,1},nhit::Int64)

    # Partition a into hyperedge
    hyper=[a[1:b[1]]]
    index=b[1]
    for j in 1:length(b)-1
        push!(hyper,a[index+1:index+b[j+1]])
        index=index+b[j+1]
    end

    umhs=zeros(Int64,findmax(a)[1])
    for i in 1:nhit
        println(i)
        # r-approximation with a random ordering of hyperedges
        hits=zeros(Int64, findmax(a)[1])
        order=shuffle(hyper)
        while length(order) > 0
            sect=pop!(order)
            if hits[sect]==zeros(Int64, length(sect)); hits[sect]=ones(Int64, length(sect)); end
        end

        #Remove nodes that do not intersect with other hyperedges
        while true
            reduced=false
            for h in shuffle(findall(hits.==1))
                nbrs=[];
                for k in 1:length(hyper)
                    if length(findall(hyper[k].==h))>0; append!(nbrs,hyper[k]); end
                end
                unique!(nbrs)
                if sum(hits[nbrs])==length(nbrs)
                    hits[h]=0
                    reduced=true
                end
            end
            if !reduced; break; end
        end

        #Indicator function to index
        hits=findall(hits.==1)

        #Reduce to minimal hitting sets
        smallerhits=deepcopy(hits)
        for u in 1:length(hits)
            remove=hits[u]
            reducedhits=setdiff(smallerhits,remove)
            n=0
            for z in 1:length(hyper)
                if length(intersect(hyper[z],reducedhits))>0; n=n+1; end
            end
            if length(hyper)==n; setdiff!(smallerhits,remove); end
        end
        umhs[smallerhits].=1
    end

    #Sort by degree of vertex (number of hyperedges each vertex is in)
    d=zeros(Int64,length(umhs))
    for q=1:length(umhs); d[q]=length(findall(a.==q)); end
    return [sort(findall(umhs.==1),by=v->d[v],rev=true),
    sort(findall(umhs.==0),by=v->d[v],rev=true)]
end


==> FIG/emailPlots.jl <==
using Plots
pyplot()
include("parsersPlot.jl")
function emailPlots()
    datasets=["Enron","W3C", "Avocado"]
    iter=50
    for dataset in datasets

            PyPlot.clf()
            to_plot=parsersPlot(dataset*"-3-size-iteration.txt")
            plot(collect(1:iter),to_plot,linewidth=2,grid=false,linestyle=:dash, framestyle=:box,label="r=3", title=dataset*" UMHS output size", xlabel="iteration", ylabel="(output size)/(core size)")
            for rank in [4,5]
                to_plot=parsersPlot(dataset*"-$rank-size-iteration.txt")
                if rank==4
                    lw=3
                else
                    lw=1
                end
                plot!(collect(1:iter),to_plot,linewidth=lw,grid=false,framestyle=:box,tickfontsize=18,titlefontsize=22,guidefontsize=22,legendfontsize=18,label="r=$rank", title=dataset*" UMHS output size", xlabel="iteration", ylabel="(output size)/(core size)")
            end
            savefig(dataset*"-size.png")
        PyPlot.clf()
        to_plot=parsersPlot(dataset*"-3-fraction-recovered-iteration.txt")
        plot(collect(1:iter),to_plot,linewidth=2,grid=false,linestyle=:dash,framestyle=:box,label="r=3", title=dataset*" UMHS fraction recovered", xlabel="iteration", ylabel="fraction recovered")
        for rank in [4,5]
            to_plot=parsersPlot(dataset*"-$rank-fraction-recovered-iteration.txt")
            if rank==4
                lw=3
            else
                lw=1
            end
            plot!(collect(1:iter),to_plot,linewidth=lw,grid=false,framestyle=:box,tickfontsize=18,titlefontsize=22,guidefontsize=22,legendfontsize=18,label="r=$rank", title=dataset*" UMHS fraction recovered", xlabel="iteration", ylabel="fraction recovered")

        end
        savefig(dataset*"-fractionrecovered.png")

    end
end

emailPlots()


==> UMHS.jl <==
using Random
function UMHS(a::Array{Int64,1},b::Array{Int64,1},nhit::Int64)
    # Partition a into hyperedges
    index=1, hyper=[]
    for j in 0:length(b)-1
        push!(hyper,a[index:index+b[j+1]])
        index+=b[j+1]
    end

    umhs=zeros(Int64,maximum(a))
    for i in 1:nhit
        # r-approximation with a random ordering of hyperedges
        hits=zeros(Int64, maximum(a))
        order=shuffle(hyper)
        while length(order) > 0
            sect=pop!(order)
            if hits[sect]==zeros(Int64, length(sect)); hits[sect]=ones(Int64, length(sect)); end
        end

        # Remove nodes that do not intersect with other hyperedges
        while true
            reduced=false
            for h in shuffle(findall(hits.==1))
                nbrs=[];
                for k in 1:length(hyper)
                    if length(findall(hyper[k].==h))>0; append!(nbrs,hyper[k]); end
                end
                unique!(nbrs)
                if sum(hits[nbrs])==length(nbrs)
                    hits[h]=0
                    reduced=true
                end
            end
            if !reduced; break; end
        end

        # Reduce to minimal hitting sets
        hits=findall(hits.==1)   # Indicator function to index
        smallerhits=deepcopy(hits)
        for u in 1:length(hits)
            remove=hits[u]
            reducedhits=setdiff(smallerhits,remove)
            n=0
            for z in 1:length(hyper)
                if length(intersect(hyper[z],reducedhits))>0; n+=1; end
            end
            if length(hyper)==n; setdiff!(smallerhits,remove); end
        end
        umhs[smallerhits].=1
    end

    #Sort by degree of vertex (number of hyperedges each vertex is in)
    d=zeros(Int64,length(umhs))
    for q=1:length(umhs); d[q]=length(findall(a.==q)); end
    return [sort(findall(umhs.==1),by=v->d[v],rev=true), sort(findall(umhs.==0),by=v->d[v],rev=true)]
end

